Spectroscopic Determination of Capella's Photospheric Abundances: Possible Influence of Stellar Activity

Capella is a spectroscopic binary consisting of two G-type giants, where the primary (G8III) is a normal red-clump giant while the secondary (G0III) is a chromospherically-active fast rotator showing considerable overabundance of Li as Li-enhanced giants. Recently, Takeda & Tajitsu (2017) reported that abundance ratios of specific light elements (e.g., [C/Fe] or [O/Fe]) in Li-rich giants of high activity tend to be anomalously high, which they suspected to be nothing but superficial caused by unusual atmospheric structure due to high activity. Towards verifying this hypothesis, we determined the elemental abundances of the primary and the secondary of Capella based on the disentangled spectrum of each component, in order to see whether any apparent disagreement exists between the two, which should have been formed with the same chemical composition. We found that the primary is slightly supersolar (by ~+0.1dex) while the secondary is subsolar (by several tenths dex) for heavier elements such as Fe, resulting in a marked discrepancy between the primary and secondary, though such a trend is not seen for light elements (e.g., C or O). These observational facts suggest that anomalously large [X/Fe] ratios found in Li-rich giants were mainly due to an apparent decrease of Fe abundance, which we speculate is caused by the overionization effect due to chromospheric UV radiation. We thus conclude that conventional model atmosphere analysis would fail to correctly determine the abundances of fast-rotating giants of high activity, for which proper treatment of chromospheric effect is required for deriving true photospheric abundances.

==> anc/ReadMe <==
================================================================================
Keywords: stars: abundances - stars: activity - stars: atmospheres - 
 stars: binaries: spectroscopic - stars: individual (Capella) - stars: late-type

Abstract:

The files in this directory constitute the online material for the paper 
"Spectroscopic Determination of Capella's Photospheric Abundances: 
Possible Influence of Stellar Activity" (Y. Takeda, O. Hashimoto, and S. Honda).

File Summary:
--------------------------------------------------------------------------
FileName        Explanations
--------------------------------------------------------------------------
ReadMe          This file
spectra_p.txt   disentangled spectra of the primary used for the analysis
spectra_s.txt   disentangled spectra of the secondary used for the analysis
felines.dat     equivalent widths of Fe I/II lines and the corresponding Fe abundances 
ewabunds_p.dat  abundances ([X/H]) of elements other than Fe for the primary
ewabunds_s.dat  abundances ([X/H]) of elements other than Fe for the secondary
--------------------------------------------------------------------------

Description: "spectra_p.txt", "spectra_s.txt"
--------------------------------------------------------------------------
These two text files contain the disentangled spectra of the primary (p: 0.025A step) 
and secondary (s: 0.05A step) components of Capella, which were used for this study.
In each file, the fitst 50 lines beginning with "%" consist of the file header,
where the details (wavelength region, number of wavelength points,
flux ratio used for disentangling process, etc.) of the spectra are are described.
Fillowing the header, the data of the disentangled spectra for each of the 33 
echelle orders (plus telluric-lines-removed spectrum in the 6290-6310 A region) 
are sequentially given as combined, each being separated by a dummy line
"      0.0000   0.00000". The first column of the spectrum is the wavelength 
(in A), and the second column is the residual flux normalized with respect to 
the continuum. The wavelength scale is in the laboratory frame.  
--------------------------------------------------------------------------

Description: "felines.dat"
--------------------------------------------------------------------------
The basic atomic data, the equivalent widths (W) , and the resulting Fe abundances 
(A: corresponding to the final parameters) are presented here for each of the Fe I 
and Fe II lines, which were used to determinine the atmospheric parameters of 
the primary and secondary components of Capella. The logarithmic Fe abundances 
[A(Fe)] are expressed in the usual normalization of A(H)=12.00. A dummy value
of 0.0 (for W) or 0.00 (for A) and is assigned if the line could not be measured. 
If the line was discarded despite that W was measured (because of being outside 
the limit of W <120mA or showing a large deviation), 0.00 is set for A (while
the actuaaly measured value is given for W).
--------------------------------------------------------------------------

Byte-by-byte Description: "felines.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   4  I4    ---    num       line No. (cf. Takeda et al. 2005, PASJ, 57, 27)
   5-  10  F6.2  ---    ecode     element code (26.00 for Fe I, 26.01 for Fe II)
  11-  19  F9.3    A    lambda    line (air) wavelength
  20-  25  F6.3   eV    chi_low   excitation potential of the lower level
  26-  32  F7.3  dex    log_gf    log(gf) value 
  33-  38  F6.1   mA    W_p       Fe line equivalent widths for the primary
  39-  43  F5.2  dex    A_p(Fe)   line-by-line Fe abundances for the primary
  44-  49  F6.1   mA    W_s       Fe line equivalent widths for the secondary
  50-  54  F5.2  dex    A_s(Fe)   line-by-line Fe abundances for the secondary
--------------------------------------------------------------------------------


Description: "ewabunds_p.dat", "ewabunds_s.dat"
--------------------------------------------------------------------------
These files ("p" for the primary and "s" for the secondary) consist of 
a number of sections corresponding to each of the element species. 
At the beginning of a section, the information of <nline,naver,code> 
is given, where "nline" is the number of the lines for the species, 
"naver" is the number of the lines actually adopted forcomputing 
the averaged abundances (after rejection of inadequate data
according to Chauvenet's criterion marked with "x" after the delA value;
naturally, nline >= naver), and "code" is the species code
used in the WIDTH9 program (e.g., 11.00 for Na I, 22.01 for Ti II).
The abundance results for each spectral line are given line by line
and contain the following information: code, wavelength (A), lower 
excitation potential (eV), log gf, vt(star), W(star), A(star),
vt(Sun), W(Sun), A(Sun), delA(star-Sun). At the end of a section,
the <delA(star-Sun)> (averaged value) and the corresponding sigma
(standard deviation) are also given.
--------------------------------------------------------------------------

Byte-by-byte Description: "ewabunds_p.dat", "ewabunds_s.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  6  F6.2  ---      ecode       element code (eg. C I: 6.00  Ti II: 22.01)
   7- 15  F9.3   A       lambda      wavelength
  16- 22  F7.3  eV       chi         lower excitation potential
  23- 29  F7.3  ---      loggf       log(gf) value
  30- 36  F7.1  mA       W(star)     equivalent width of the star
  37- 42  F6.2  km/s     vt(star)    adopted microturbulence of the star
  43- 49  F7.3  ---      A(star)     abundance of the star
  50- 56  F7.1  mA       W(Sun)      solar flux equivalent width
  57- 62  F6.2  km/s     vt(Sun)     adopted microturbulence of the Sun
  63- 69  F7.3  ---      A(Sun)      abundance of the Sun
  70- 77  F8.2  ---      delA        differential abundance (star-Sun)
--------------------------------------------------------------------------------


==> anc/ewabunds_p.dat <==
< 3  3  6.00> ...........................................................................
  6.00 5380.337  7.685 -1.842   19.5  1.47  8.587   20.3  1.00  8.681   -0.09  
  6.00 6655.517  8.537 -1.370    3.7  1.47  8.071    3.1  1.00  7.995    0.08  
  6.00 6711.323  8.537 -2.470   18.1  1.47 10.088    2.3  1.00  8.959    1.13  
 
                                                              average =  0.37  (+/-0.66)
< 2  2  8.00> ...........................................................................
  8.00 5577.339  1.967 -8.204   11.8  1.47  9.001    3.4  1.00  9.096   -0.10  
  8.00 6363.776  0.020-10.300   14.8  1.47  9.030    2.2  1.00  9.078   -0.05  
 
                                                              average = -0.08  (+/-0.04)
< 1  1 11.00> ...........................................................................
 11.00 6160.747  2.104 -1.260  115.4  1.47  6.745   56.8  1.00  6.333    0.41  
 
                                                              average =  0.41  (+/-0.00)
< 1  1 13.00> ...........................................................................
 13.00 6698.673  3.143 -1.647   52.5  1.47  6.397   21.1  1.00  6.246    0.15  
 
                                                              average =  0.15  (+/-0.00)
<17 17 14.00> ...........................................................................
 14.00 5398.845  5.613 -3.040    8.8  1.47  8.145    3.2  1.00  7.949    0.20  
 14.00 5488.983  5.613 -0.530   48.6  1.47  6.643   16.6  1.00  6.205    0.44  
 14.00 5517.533  5.082 -2.384   37.3  1.47  7.731   13.3  1.00  7.477    0.25  
 14.00 5684.484  4.954 -1.650   88.0  1.47  7.725   59.9  1.00  7.587    0.14  
 14.00 5753.623  5.616 -0.830   76.4  1.47  7.418   43.9  1.00  7.073    0.34  
 14.00 5873.764  4.930 -2.610   18.5  1.47  7.361    7.0  1.00  7.241    0.12  
 14.00 5948.541  5.082 -1.230  118.7  1.47  7.930   91.6  1.00  7.710    0.22  
 14.00 6125.021  5.613 -0.930   56.2  1.47  7.174   34.7  1.00  7.021    0.15  
 14.00 6142.483  5.619 -0.920   51.1  1.47  7.083   33.4  1.00  6.992    0.09  
 14.00 6155.693  5.619 -1.690   13.1  1.47  6.989    6.5  1.00  6.912    0.08  
 14.00 6243.815  5.616 -0.770   61.7  1.47  7.110   44.8  1.00  7.039    0.07  
 14.00 6244.466  5.616 -0.690   73.1  1.47  7.222   49.2  1.00  7.029    0.19  
 14.00 6308.825  5.862 -2.950   11.4  1.47  8.430    6.4  1.00  8.379    0.05  
 14.00 6310.280  5.964 -1.820   32.6  1.47  7.993   14.6  1.00  7.725    0.27  
 14.00 6616.124  5.954 -2.850    2.5  1.47  7.714    1.2  1.00  7.601    0.11  
 14.00 6721.848  5.862 -1.490   75.4  1.47  8.251   47.5  1.00  7.916    0.33  
 14.00 6741.628  5.984 -1.750   37.9  1.47  8.048   14.8  1.00  7.674    0.37  
 
                                                              average =  0.20  (+/-0.12)
< 7  7 20.00> ...........................................................................
 20.00 5260.387  2.521 -1.900   69.2  1.47  6.565   32.1  1.00  6.507    0.06  
 20.00 5512.980  2.932 -0.290  122.2  1.47  6.312   87.0  1.00  6.161    0.15  
 20.00 5867.562  2.932 -0.801   60.3  1.47  5.722   25.4  1.00  5.606    0.12  
 20.00 6161.297  2.523 -1.020  110.1  1.47  6.340   60.3  1.00  6.103    0.24  
 20.00 6166.439  2.521 -0.900  116.4  1.47  6.334   69.5  1.00  6.146    0.19  
 20.00 6455.598  2.523 -1.350  109.3  1.47  6.627   56.0  1.00  6.374    0.25  
 20.00 6499.650  2.523 -0.590  132.5  1.47  6.282   85.1  1.00  6.171    0.11  
 
                                                              average =  0.16  (+/-0.07)
< 3  3 21.00> ...........................................................................
 21.00 5356.091  1.865  0.120   12.7  1.47  3.135    2.7  1.00  3.177   -0.04  
 21.00 5392.078  1.987 -0.007   21.0  1.47  3.658    7.3  1.00  3.877   -0.22  
 21.00 5484.626  1.851  0.080   17.4  1.47  3.308    3.4  1.00  3.301    0.01  
 
                                                              average = -0.08  (+/-0.12)
< 8  7 21.01> ...........................................................................
 21.01 5239.813  1.455 -0.770  117.9  1.47  3.698   52.8  1.00  3.240    0.46 x
 21.01 5318.349  1.357 -2.040   43.2  1.47  3.384   14.0  1.00  3.475   -0.09  
 21.01 5526.790  1.768  0.130  120.7  1.47  3.125   75.6  1.00  3.096    0.03  
 21.01 5552.224  1.455 -2.270   19.9  1.47  3.207    5.1  1.00  3.294   -0.09  
 21.01 5667.149  1.500 -1.240   77.2  1.47  3.343   32.4  1.00  3.297    0.05  
 21.01 5669.042  1.500 -1.120   88.3  1.47  3.433   35.3  1.00  3.240    0.19  
 21.01 5684.202  1.507 -1.050   80.0  1.47  3.210   37.1  1.00  3.215    0.00  
 21.01 6245.637  1.507 -0.980   80.9  1.47  3.103   35.3  1.00  3.074    0.03  
 
                                                              average =  0.02  (+/-0.10)
<31 29 22.00> ...........................................................................
 22.00 4997.098  0.000 -2.118  106.9  1.47  5.166   31.7  1.00  4.965    0.20  
 22.00 5064.081  2.695 -0.270   25.5  1.47  4.927    7.1  1.00  4.937   -0.01  
 22.00 5113.448  1.443 -0.783   83.8  1.47  5.068   26.7  1.00  4.940    0.13  
 22.00 5219.700  0.021 -2.292  104.5  1.47  5.239   28.6  1.00  5.070    0.17  
 22.00 5260.001  2.738 -0.180   23.4  1.47  4.822    6.3  1.00  4.821    0.00  
 22.00 5295.780  1.067 -1.633   59.5  1.47  4.997   13.0  1.00  4.999    0.00  
 22.00 5338.304  0.826 -1.870   46.7  1.47  4.731   14.3  1.00  5.043   -0.31 x
 22.00 5384.631  0.826 -2.910   16.4  1.47  5.138    1.7  1.00  5.082    0.06  
 22.00 5426.237  0.021 -3.006   57.6  1.47  5.060    7.4  1.00  5.043    0.02  
 22.00 5449.152  1.443 -3.222   27.8  1.47  6.457    3.0  1.00  6.253    0.20  
 22.00 5453.643  1.443 -1.610   36.2  1.47  5.008    5.5  1.00  4.918    0.09  
 22.00 5471.197  1.443 -1.400   50.3  1.47  5.037    8.3  1.00  4.901    0.14  
 22.00 5490.150  1.460 -0.933   73.9  1.47  4.982   21.7  1.00  4.952    0.03  
 22.00 5503.897  2.578  0.020   49.6  1.47  4.926   13.8  1.00  4.841    0.08  
 22.00 5648.567  2.495 -0.260   43.0  1.47  4.986   10.2  1.00  4.877    0.11  
 22.00 5716.457  2.297 -0.700   34.9  1.47  5.047    6.8  1.00  4.926    0.12  
 22.00 5739.464  2.249 -0.600   34.5  1.47  4.883    8.4  1.00  4.880    0.00  
 22.00 5866.452  1.067 -0.840  119.2  1.47  5.203   48.6  1.00  5.027    0.18  
 22.00 5880.273  1.053 -2.045   45.0  1.47  5.096    6.8  1.00  5.040    0.06  
 22.00 5903.317  1.067 -2.145   41.7  1.47  5.157    5.3  1.00  5.037    0.12  
 22.00 5922.110  1.046 -1.466   82.4  1.47  5.105   20.5  1.00  5.013    0.09  
 22.00 5937.811  1.067 -1.890   48.4  1.47  5.007    8.1  1.00  4.979    0.03  
 22.00 5965.828  1.879 -0.409  102.4  1.47  5.438   27.3  1.00  4.953    0.48 x
 22.00 5978.543  1.873 -0.496   71.8  1.47  4.950   23.0  1.00  4.926    0.02  
 22.00 6092.798  1.887 -1.379   23.3  1.47  4.984    4.8  1.00  5.022   -0.04  
 22.00 6098.694  3.062 -0.010   28.5  1.47  5.084    5.8  1.00  4.882    0.20  
 22.00 6258.104  1.443 -0.355  106.2  1.47  4.844   51.3  1.00  4.941   -0.10  
 22.00 6303.757  1.443 -1.566   53.4  1.47  5.177    8.4  1.00  5.022    0.15  
 22.00 6312.238  1.460 -1.552   44.3  1.47  5.038    8.1  1.00  5.007    0.03  
 22.00 6716.707  2.487 -1.393   11.7  1.47  5.300    2.0  1.00  5.191    0.11  
 22.00 6746.313  1.887 -4.022    4.4  1.47  6.778    0.8  1.00  6.827   -0.05  
 
                                                              average =  0.07  (+/-0.08)
< 5  5 22.01> ...........................................................................
 22.01 5005.157  1.566 -2.550   55.1  1.47  4.752   24.5  1.00  4.901   -0.15  
 22.01 5211.536  2.590 -1.356   60.6  1.47  4.790   34.2  1.00  4.906   -0.12  
 22.01 5336.771  1.582 -1.700  126.0  1.47  5.319   70.9  1.00  5.080    0.24  
 22.01 5381.015  1.566 -2.080  129.2  1.47  5.730   57.0  1.00  5.135    0.60  
 22.01 5418.751  1.582 -1.999   95.8  1.47  4.986   50.8  1.00  4.926    0.06  
 
                                                              average =  0.13  (+/-0.31)
< 8  8 23.00> ...........................................................................
 23.00 5604.931  1.043 -1.280   31.8  1.47  4.102    3.6  1.00  3.981    0.12  
 23.00 5657.435  1.064 -1.020   45.8  1.47  4.109    6.5  1.00  4.011    0.10  
 23.00 5668.361  1.081 -1.030   43.3  1.47  4.097    6.6  1.00  4.044    0.05  
 23.00 5670.853  1.081 -0.420   90.5  1.47  4.298   19.7  1.00  3.990    0.31  
 23.00 6224.529  0.287 -2.010   51.3  1.47  4.199    6.4  1.00  4.182    0.02  
 23.00 6266.307  0.275 -2.290   42.4  1.47  4.321    3.3  1.00  4.142    0.18  
 23.00 6326.840  1.868 -0.810   24.2  1.47  4.388    2.3  1.00  4.079    0.31  
 23.00 6531.415  1.218 -0.840   45.9  1.47  4.042    6.9  1.00  3.958    0.08  
 
                                                              average =  0.15  (+/-0.11)
< 1  1 23.01> ...........................................................................
 23.01 5303.255  2.276 -1.936   22.7  1.47  4.132    4.8  1.00  4.016    0.12  
 
                                                              average =  0.12  (+/-0.00)
<16 14 24.00> ...........................................................................
 24.00 4964.916  0.941 -2.527  105.7  1.47  5.921   39.2  1.00  5.713    0.21  
 24.00 5238.964  2.709 -1.305   51.4  1.47  5.669   16.5  1.00  5.634    0.03  
 24.00 5247.566  0.961 -1.640  132.7  1.47  5.603   84.2  1.00  5.829   -0.23 x
 24.00 5272.007  3.449 -0.422   68.3  1.47  5.941   23.2  1.00  5.658    0.28  
 24.00 5296.691  0.983 -1.400  157.4  1.47  5.887   92.4  1.00  5.781    0.11  
 24.00 5300.744  0.983 -2.120  118.0  1.47  5.760   58.1  1.00  5.721    0.04  
 24.00 5312.871  3.449 -0.562   51.8  1.47  5.775   19.9  1.00  5.703    0.07  
 24.00 5344.789  3.449 -1.060   33.7  1.47  5.935    8.7  1.00  5.764    0.17  
 24.00 5348.312  1.004 -1.290  167.4  1.47  5.958   99.1  1.00  5.818    0.14  
 24.00 5729.178  3.845 -1.058   12.7  1.47  5.805    2.6  1.00  5.561    0.24  
 24.00 5787.965  3.322 -0.083   88.5  1.47  5.791   45.5  1.00  5.650    0.14  
 24.00 5844.593  3.013 -1.760   27.4  1.47  5.981    4.7  1.00  5.732    0.25  
 24.00 6630.005  1.030 -3.560   56.6  1.47  5.910    7.0  1.00  5.727    0.18  
 24.00 6636.317  4.144 -1.715   18.5  1.47  6.949    2.4  1.00  6.422    0.53 x
 24.00 6661.078  4.193 -0.190   36.0  1.47  5.880   12.2  1.00  5.710    0.17  
 24.00 6669.255  4.175 -0.560   28.4  1.47  6.073    6.0  1.00  5.716    0.36  
 
                                                              average =  0.17  (+/-0.09)
< 3  3 24.01> ...........................................................................
 24.01 5305.853  3.827 -2.357   51.1  1.47  6.117   24.9  1.00  6.027    0.09  
 24.01 5313.563  4.073 -1.650   59.3  1.47  5.855   31.1  1.00  5.715    0.14  
 24.01 5502.067  4.168 -1.990   43.0  1.47  5.939   17.7  1.00  5.753    0.19  
 
                                                              average =  0.14  (+/-0.05)
< 4  4 25.00> ...........................................................................
 25.00 5004.892  2.920 -1.630   48.6  1.47  5.514   15.0  1.00  5.491    0.02  
 25.00 6265.612  4.233 -1.317   15.3  1.47  5.874    4.3  1.00  5.761    0.11  
 25.00 6391.200  4.268 -1.546   12.6  1.47  6.038    2.3  1.00  5.733    0.31  
 25.00 6440.971  3.771 -1.420   19.8  1.47  5.587    6.4  1.00  5.599   -0.01  
 
                                                              average =  0.11  (+/-0.14)
< 8  8 27.00> ...........................................................................
 27.00 5280.629  3.629 -0.030   58.5  1.47  5.079   19.7  1.00  4.918    0.16  
 27.00 5301.039  1.710 -2.000   84.1  1.47  5.305   20.1  1.00  5.022    0.28  
 27.00 5342.695  4.021  0.690   64.9  1.47  4.921   31.8  1.00  4.883    0.04  
 27.00 5349.084  4.149 -0.786    9.7  1.47  5.248    4.3  1.00  5.401   -0.15  
 27.00 5359.192  4.149  0.340   24.1  1.47  4.601   10.1  1.00  4.682   -0.08  
 27.00 5381.768  4.240 -0.032   22.1  1.47  5.021    6.6  1.00  4.931    0.09  
 27.00 5454.572  4.072 -0.238   35.6  1.47  5.338   13.4  1.00  5.327    0.01  
 27.00 6477.853  3.774 -0.714   25.8  1.47  5.219    4.2  1.00  4.902    0.32  
 
                                                              average =  0.08  (+/-0.16)
<37 36 28.00> ...........................................................................
 28.00 4946.029  3.796 -1.290   57.2  1.47  6.403   25.7  1.00  6.345    0.06  
 28.00 4998.218  3.606 -0.780   93.7  1.47  6.477   55.1  1.00  6.343    0.13  
 28.00 5010.934  3.635 -0.870   95.3  1.47  6.628   50.0  1.00  6.334    0.29  
 28.00 5115.389  3.834 -0.110  101.1  1.47  6.228   80.0  1.00  6.440   -0.21  
 28.00 5157.976  3.606 -1.590   49.2  1.47  6.317   19.9  1.00  6.290    0.03  
 28.00 5259.466  3.740 -1.502   34.8  1.47  6.094    8.9  1.00  5.895    0.20  
 28.00 5347.705  3.796 -2.040   17.6  1.47  6.276    5.2  1.00  6.225    0.05  
 28.00 5435.855  1.986 -2.590   98.5  1.47  6.388   51.7  1.00  6.436   -0.05  
 28.00 5468.100  3.847 -1.610   31.2  1.47  6.234   13.0  1.00  6.287   -0.05  
 28.00 5475.425  3.833 -2.100   16.5  1.47  6.336    5.3  1.00  6.323    0.01  
 28.00 5494.876  4.105 -1.160   49.0  1.47  6.421   19.9  1.00  6.319    0.10  
 28.00 5578.711  1.676 -2.640  110.5  1.47  6.319   55.4  1.00  6.250    0.07  
 28.00 5587.853  1.935 -2.140  112.1  1.47  6.143   55.6  1.00  6.009    0.13  
 28.00 5589.357  3.898 -1.140   58.0  1.47  6.336   27.4  1.00  6.302    0.03  
 28.00 5625.312  4.089 -0.700   71.3  1.47  6.363   38.4  1.00  6.298    0.07  
 28.00 5682.198  4.105 -0.470   78.0  1.47  6.286   51.7  1.00  6.383   -0.10  
 28.00 5760.828  4.105 -0.800   61.7  1.47  6.286   34.0  1.00  6.305   -0.02  
 28.00 5805.213  4.167 -0.640   72.6  1.47  6.406   43.1  1.00  6.408    0.00  
 28.00 5846.986  1.676 -3.210   77.7  1.47  6.161   23.7  1.00  6.087    0.07  
 28.00 5906.494  4.167 -1.875   17.7  1.47  6.497    5.6  1.00  6.422    0.08  
 28.00 6039.296  4.236 -2.030    4.9  1.47  6.093    2.4  1.00  6.250   -0.16  
 28.00 6108.107  1.676 -2.450  124.1  1.47  6.289   64.2  1.00  6.201    0.09  
 28.00 6111.066  4.088 -0.870   66.9  1.47  6.411   35.9  1.00  6.363    0.05  
 28.00 6130.130  4.266 -0.960   48.5  1.47  6.358   22.4  1.00  6.317    0.04  
 28.00 6175.360  4.089 -0.530   78.6  1.47  6.291   48.4  1.00  6.310   -0.02  
 28.00 6176.807  4.088 -0.530   94.9  1.47  6.629   67.9  1.00  6.750   -0.12  
 28.00 6177.543  4.236 -2.141    7.6  1.47  6.405    2.6  1.00  6.390    0.02  
 28.00 6186.709  4.105 -0.960   64.0  1.47  6.463   31.1  1.00  6.376    0.09  
 28.00 6223.981  4.105 -0.990   59.0  1.47  6.397   27.7  1.00  6.326    0.07  
 28.00 6230.090  4.105 -1.260   55.3  1.47  6.599   19.3  1.00  6.369    0.23  
 28.00 6316.574  4.153 -1.900   19.1  1.47  6.532    3.5  1.00  6.197    0.33 x
 28.00 6378.247  4.153 -0.890   70.4  1.47  6.554   31.7  1.00  6.359    0.20  
 28.00 6414.581  4.153 -1.220   41.1  1.47  6.337   16.6  1.00  6.278    0.06  
 28.00 6598.593  4.236 -0.980   54.2  1.47  6.425   26.3  1.00  6.388    0.04  
 28.00 6635.118  4.419 -0.820   56.2  1.47  6.510   24.9  1.00  6.368    0.14  
 28.00 6767.768  1.826 -2.170  144.7  1.47  6.389   79.1  1.00  6.300    0.09  
 28.00 6772.313  3.658 -0.980   88.7  1.47  6.378   51.6  1.00  6.361    0.02  
 
                                                              average =  0.05  (+/-0.10)
< 1  1 29.00> ...........................................................................
 29.00 5218.197  3.817  0.476   95.6  1.47  4.364   52.7  1.00  4.067    0.30  
 
                                                              average =  0.30  (+/-0.00)
< 1  1 30.00> ...........................................................................
 30.00 6362.338  5.796  0.150   35.8  1.47  4.705   21.2  1.00  4.556    0.15  
 
                                                              average =  0.15  (+/-0.00)
< 2  2 39.01> ...........................................................................
 39.01 5289.815  1.033 -1.850   28.4  1.47  2.401    4.4  1.00  2.266    0.13  
 39.01 5402.774  1.839 -0.510   52.5  1.47  2.468   12.2  1.00  2.194    0.27  
 
                                                              average =  0.20  (+/-0.10)
< 1  1 40.00> ...........................................................................
 40.00 6445.747  0.999 -0.830    6.9  1.47  2.656    1.0  1.00  2.792   -0.14  
 
                                                              average = -0.14  (+/-0.00)
< 1  1 57.01> ...........................................................................
 57.01 6390.477  0.321 -1.450   34.3  1.47  1.538    3.1  1.00  1.219    0.32  
 
                                                              average =  0.32  (+/-0.00)
< 4  4 58.01> ...........................................................................
 58.01 5252.662  1.155 -0.866    8.6  1.47  1.947    1.1  1.00  1.860    0.09  
 58.01 5274.229  1.044 -0.323   49.6  1.47  2.391    7.9  1.00  2.116    0.27  
 58.01 5330.556  0.869 -0.760   25.1  1.47  2.094    3.4  1.00  1.980    0.11  
 58.01 6043.373  1.206 -0.772   15.9  1.47  2.185    1.6  1.00  1.942    0.24  
 
                                                              average =  0.18  (+/-0.09)
< 2  2 59.01> ...........................................................................
 59.01 5259.728  0.633  0.080   15.3  1.47  0.386    3.1  1.00  0.526   -0.14  
 59.01 5352.398  0.483 -0.653    9.6  1.47  0.708    1.3  1.00  0.716   -0.01  
 
                                                              average = -0.08  (+/-0.09)
< 4  4 60.01> ...........................................................................
 60.01 5306.460  0.859 -0.730   11.2  1.47  1.340    1.2  1.00  1.203    0.14  
 60.01 5319.815  0.550 -0.210   64.9  1.47  1.756   10.6  1.00  1.396    0.36  
 60.01 5356.967  1.264 -0.250   18.5  1.47  1.574    2.8  1.00  1.494    0.08  
 60.01 5416.374  0.859 -0.930   13.4  1.47  1.624    0.9  1.00  1.269    0.36  
 
                                                              average =  0.24  (+/-0.15)


==> anc/ewabunds_s.dat <==
< 2  2  6.00> ...........................................................................
  6.00 6587.610  8.537 -1.596   36.4  2.29  9.129   13.1  1.00  8.928    0.20  
  6.00 6655.517  8.537 -1.370    5.1  2.29  7.803    3.1  1.00  7.995   -0.19  
 
                                                              average =  0.01  (+/-0.28)
< 1  1 13.00> ...........................................................................
 13.00 6698.673  3.143 -1.647   28.0  2.29  6.375   21.1  1.00  6.246    0.13  
 
                                                              average =  0.13  (+/-0.00)
< 3  3 14.00> ...........................................................................
 14.00 6125.021  5.613 -0.930   39.8  2.29  6.983   34.7  1.00  7.021   -0.04  
 14.00 6721.848  5.862 -1.490   60.9  2.29  8.024   47.5  1.00  7.916    0.11  
 14.00 6741.628  5.984 -1.750   17.8  2.29  7.677   14.8  1.00  7.674    0.00  
 
                                                              average =  0.02  (+/-0.08)
< 1  1 20.00> ...........................................................................
 20.00 5260.387  2.521 -1.900   36.4  2.29  6.491   32.1  1.00  6.507   -0.02  
 
                                                              average = -0.02  (+/-0.00)
< 3  3 21.01> ...........................................................................
 21.01 5239.813  1.455 -0.770   95.9  2.29  2.981   52.8  1.00  3.240   -0.26  
 21.01 5526.790  1.768  0.130  116.3  2.29  2.672   75.6  1.00  3.096   -0.42  
 21.01 5669.042  1.500 -1.120  104.3  2.29  3.453   35.3  1.00  3.240    0.21  
 
                                                              average = -0.16  (+/-0.33)
< 2  2 22.01> ...........................................................................
 22.01 5336.771  1.582 -1.700  155.2  2.29  5.368   70.9  1.00  5.080    0.29  
 22.01 5418.751  1.582 -1.999   98.7  2.29  4.745   50.8  1.00  4.926   -0.18  
 
                                                              average =  0.05  (+/-0.33)
< 2  2 24.00> ...........................................................................
 24.00 5348.312  1.004 -1.290  127.8  2.29  5.657   99.1  1.00  5.818   -0.16  
 24.00 5787.965  3.322 -0.083   68.6  2.29  5.834   45.5  1.00  5.650    0.18  
 
                                                              average =  0.01  (+/-0.24)
< 2  2 24.01> ...........................................................................
 24.01 5305.853  3.827 -2.357   75.1  2.29  6.180   24.9  1.00  6.027    0.15  
 24.01 5313.563  4.073 -1.650   80.4  2.29  5.796   31.1  1.00  5.715    0.08  
 
                                                              average =  0.12  (+/-0.05)
<10 10 28.00> ...........................................................................
 28.00 4998.218  3.606 -0.780   51.2  2.29  5.921   55.1  1.00  6.343   -0.42  
 28.00 5578.711  1.676 -2.640   77.4  2.29  6.170   55.4  1.00  6.250   -0.08  
 28.00 6108.107  1.676 -2.450   80.5  2.29  5.975   64.2  1.00  6.201   -0.23  
 28.00 6111.066  4.088 -0.870   53.8  2.29  6.457   35.9  1.00  6.363    0.09  
 28.00 6175.360  4.089 -0.530   74.2  2.29  6.408   48.4  1.00  6.310    0.10  
 28.00 6176.807  4.088 -0.530   84.2  2.29  6.556   67.9  1.00  6.750   -0.19  
 28.00 6223.981  4.105 -0.990   41.8  2.29  6.408   27.7  1.00  6.326    0.08  
 28.00 6378.247  4.153 -0.890   48.3  2.29  6.447   31.7  1.00  6.359    0.09  
 28.00 6767.768  1.826 -2.170   96.5  2.29  6.005   79.1  1.00  6.300   -0.29  
 28.00 6772.313  3.658 -0.980   62.3  2.29  6.222   51.6  1.00  6.361   -0.14  
 
                                                              average = -0.10  (+/-0.19)
< 1  1 57.01> ...........................................................................
 57.01 6390.477  0.321 -1.450   19.9  2.29  1.386    3.1  1.00  1.219    0.17  
 
                                                              average =  0.17  (+/-0.00)


==> anc/felines.dat <==
0103 26.00 5225.525 0.110 -4.741 161.4 0.00   0.0 0.00
0104 26.00 5247.049 0.087 -4.942 131.5 0.00   0.0 0.00
0105 26.00 5250.208 0.121 -4.859 143.3 0.00   0.0 0.00
0106 26.00 5326.140 3.570 -2.153  83.1 7.73   0.0 0.00
0107 26.00 5412.798 4.440 -1.727  52.1 7.67   0.0 0.00
0108 26.00 5491.840 4.190 -2.139  44.3 7.65   0.0 0.00
0110 26.00 5661.348 4.280 -1.790  65.4 7.79   0.0 0.00
0111 26.00 5696.102 4.550 -1.847  38.9 7.65   7.2 7.14
0112 26.00 5701.545 2.560 -2.087 140.2 0.00   0.0 0.00
0113 26.00 5705.466 4.300 -1.433  74.4 7.62   0.0 0.00
0114 26.00 5778.455 2.590 -3.468  72.4 7.62  30.5 7.56
0115 26.00 5784.657 3.340 -2.615  64.7 7.50   0.0 0.00
0116 26.00 5855.091 4.607 -1.478  52.4 7.59   0.0 0.00
0117 26.00 5909.970 3.210 -2.579  94.9 7.88  65.9 7.82
0118 26.00 5956.692 0.859 -4.537 122.1 0.00   0.0 0.00
0119 26.00 6082.708 2.223 -3.555  97.6 7.72  29.1 7.23
0120 26.00 6120.244 0.910 -5.906  44.3 7.56   0.0 0.00
0121 26.00 6136.993 2.198 -2.910 102.5 0.00   0.0 0.00
0122 26.00 6151.617 2.176 -3.296 104.6 7.50  60.7 7.40
0123 26.00 6173.341 2.223 -2.888 130.2 0.00  93.7 7.49
0124 26.00 6180.203 2.730 -2.615 116.4 7.71  84.0 7.60
0125 26.00 6200.314 2.609 -2.360 127.3 0.00  98.4 7.42
0126 26.00 6219.279 2.198 -2.458 159.1 0.00 116.1 7.35
0127 26.00 6232.639 3.650 -1.197 130.5 0.00  94.2 7.26
0128 26.00 6240.645 2.220 -3.269 107.9 7.61   0.0 0.00
0129 26.00 6265.131 2.176 -2.578 156.5 0.00 107.6 7.32
0130 26.00 6271.276 3.330 -2.751  67.9 7.64   0.0 0.00
0131 26.00 6280.616 0.859 -4.363 185.3 0.00   0.0 0.00
0132 26.00 6297.792 2.223 -2.740 169.0 0.00   0.0 0.00
0133 26.00 6311.500 2.832 -3.141  79.7 7.65   0.0 0.00
0134 26.00 6322.690 2.588 -2.326 130.6 0.00   0.0 0.00
0136 26.00 6481.869 2.279 -2.933 131.4 0.00   0.0 0.00
0137 26.00 6498.937 0.958 -4.632 117.1 7.52   0.0 0.00
0138 26.00 6518.365 2.830 -2.564 100.8 7.43   0.0 0.00
0139 26.00 6574.225 0.990 -4.980 112.8 7.82   0.0 0.00
0140 26.00 6581.207 1.480 -4.751  89.5 7.78   0.0 0.00
0141 26.00 6593.871 2.433 -2.359 153.0 0.00   0.0 0.00
0142 26.00 6609.110 2.559 -2.616 134.8 0.00   0.0 0.00
0143 26.00 6625.021 1.010 -5.307  87.7 7.71   0.0 0.00
0144 26.00 6667.725 4.580 -2.125  31.5 7.77   0.0 0.00
0145 26.00 6699.162 4.590 -2.081  30.1 7.70   0.0 0.00
0146 26.00 6739.520 1.557 -4.790  59.7 7.41   0.0 0.00
0147 26.00 6750.150 2.424 -2.570 143.2 0.00  96.7 7.37
0148 26.00 6752.705 4.640 -1.186  85.3 7.87  40.9 7.43
0149 26.00 6793.252 4.080 -2.366  40.0 7.61   0.0 0.00
0204 26.01 5234.625 3.221 -2.271 116.2 7.56 179.8 0.00
0205 26.01 5264.812 3.230 -3.108  68.6 7.43   0.0 0.00
0206 26.01 5414.073 3.221 -3.568  58.0 7.65   0.0 0.00
0207 26.01 5525.125 3.267 -4.007  36.1 7.64   0.0 0.00
0208 26.01 6432.680 2.891 -3.579  68.7 7.49  98.8 7.49
0209 26.01 6516.080 2.891 -3.302 101.9 7.83 125.2 0.00
1025 26.00 4950.104 3.417 -1.342 121.4 0.00  95.6 7.32
1026 26.00 4961.915 3.634 -2.259  67.9 7.64   0.0 0.00
1027 26.00 4962.565 4.178 -1.103  88.4 7.54   0.0 0.00
1028 26.00 4969.916 4.217 -0.585 115.2 7.64   0.0 0.00
1029 26.00 5197.929 4.301 -1.438  77.7 7.75   0.0 0.00
1030 26.00 5206.801 4.283 -2.396  18.3 7.46   0.0 0.00
1031 26.00 5223.187 3.635 -2.231  65.6 7.54   0.0 0.00
1032 26.00 5242.491 3.634 -0.906 130.6 0.00   0.0 0.00
1033 26.00 5253.023 2.279 -3.819  65.0 7.53   0.0 0.00
1035 26.00 5285.118 4.434 -1.465  61.1 7.58   0.0 0.00
1036 26.00 5288.528 3.695 -1.525 100.4 7.65  72.8 7.40
1037 26.00 5300.412 4.593 -2.234  15.1 7.53   0.0 0.00
1038 26.00 5301.327 4.386 -2.702   8.4 7.48   0.0 0.00
1039 26.00 5308.707 4.256 -2.361  16.6 7.33   0.0 0.00
1040 26.00 5320.039 3.642 -2.486  61.1 7.70   0.0 0.00
1041 26.00 5321.109 4.434 -1.198  76.4 7.62  32.1 7.16
1042 26.00 5365.396 3.573 -1.202 114.5 7.50   0.0 0.00
1043 26.00 5376.826 4.294 -1.983  36.0 7.46   0.0 0.00
1044 26.00 5379.574 3.695 -1.447 105.0 7.66   0.0 0.00
1045 26.00 5385.579 3.695 -3.008  21.6 7.50   0.0 0.00
1046 26.00 5389.479 4.415 -0.285 110.8 7.41  82.3 7.00
1047 26.00 5395.215 4.446 -1.682  55.1 7.68   0.0 0.00
1048 26.00 5398.277 4.446 -0.483 108.4 7.58   0.0 0.00
1049 26.00 5401.264 4.320 -1.666  73.0 7.88   0.0 0.00
1050 26.00 5406.770 4.371 -1.394  75.8 7.72   0.0 0.00
1051 26.00 5409.133 4.371 -0.934 104.8 7.86   0.0 0.00
1052 26.00 5417.039 4.415 -1.347  74.6 7.70  31.9 7.28
1053 26.00 5434.523 1.011 -2.158 268.9 0.00 176.5 0.00
1054 26.00 5436.297 4.386 -1.250  66.9 7.41   0.0 0.00
1056 26.00 5441.354 4.312 -1.511  64.2 7.54  38.8 7.47
1058 26.00 5464.278 4.143 -1.545  81.2 7.73   0.0 0.00
1059 26.00 5470.092 4.446 -1.522  56.1 7.54   0.0 0.00
1060 26.00 5473.164 4.191 -1.946  51.6 7.59   0.0 0.00
1061 26.00 5473.900 4.154 -0.634 108.9 7.37   0.0 0.00
1062 26.00 5517.069 4.209 -1.979  51.4 7.65   0.0 0.00
1063 26.00 5522.447 4.209 -1.373  77.5 7.54  43.0 7.29
1064 26.00 5546.500 4.371 -1.018  90.0 7.63  86.8 7.75
1065 26.00 5549.948 3.695 -2.762  41.9 7.67   0.0 0.00
1066 26.00 5552.691 4.956 -1.704  26.1 7.69   0.0 0.00
1067 26.00 5559.638 4.988 -1.614  21.9 7.54   0.0 0.00
1068 26.00 5568.072 4.154 -2.889   8.5 7.39   0.0 0.00
1069 26.00 5568.867 3.635 -2.817  36.0 7.54   0.0 0.00
1070 26.00 5577.031 5.033 -1.446  29.5 7.59   0.0 0.00
1071 26.00 5587.573 4.143 -1.593  74.1 7.61   0.0 0.00
1072 26.00 5595.075 5.064 -1.633  19.7 7.57   0.0 0.00
1073 26.00 5608.974 4.209 -2.287  37.5 7.69   0.0 0.00
1074 26.00 5618.631 4.209 -1.233  80.9 7.46  59.6 7.40
1075 26.00 5619.587 4.386 -1.409  66.4 7.55   0.0 0.00
1076 26.00 5636.696 3.640 -2.495  50.3 7.49   0.0 0.00
1077 26.00 5638.262 4.220 -0.663 117.6 7.63   0.0 0.00
1078 26.00 5650.020 5.099 -0.749  64.9 7.63   0.0 0.00
1079 26.00 5650.704 5.085 -0.672  72.6 7.69   0.0 0.00
1080 26.00 5651.470 4.473 -1.747  46.8 7.62   0.0 0.00
1081 26.00 5652.320 4.260 -1.731  59.1 7.59   0.0 0.00
1082 26.00 5653.889 4.386 -1.334  70.9 7.55   0.0 0.00
1083 26.00 5672.267 4.584 -2.836   7.1 7.73   0.0 0.00
1084 26.00 5679.025 4.652 -0.626  87.1 7.48  70.0 7.38
1085 26.00 5680.241 4.186 -2.306  38.9 7.70   0.0 0.00
1086 26.00 5731.762 4.256 -1.050  94.6 7.59  99.4 7.84
1087 26.00 5732.275 4.991 -1.400  38.9 7.68   0.0 0.00
1088 26.00 5752.023 4.548 -0.846  84.1 7.51  39.4 7.03
1089 26.00 5753.121 4.260 -0.594 102.6 7.32   0.0 0.00
1090 26.00 5760.345 3.642 -2.438  60.8 7.61   0.0 0.00
1091 26.00 5775.080 4.220 -1.059  96.3 7.58  95.1 7.74
1092 26.00 5793.913 4.220 -1.578  67.6 7.53   0.0 0.00
1093 26.00 5814.805 4.283 -1.797  54.5 7.58   0.0 0.00
1094 26.00 5827.875 3.283 -3.165  48.5 7.70   0.0 0.00
1095 26.00 5835.098 4.256 -2.113  43.1 7.66   0.0 0.00
1096 26.00 5837.700 4.294 -2.255  28.2 7.55   0.0 0.00
1097 26.00 5845.266 5.033 -1.673  19.9 7.57   0.0 0.00
1098 26.00 5849.682 3.695 -2.885  30.0 7.54   0.0 0.00
1099 26.00 5852.217 4.548 -1.127  82.6 7.75  55.0 7.55
1100 26.00 5853.149 1.485 -5.089  48.8 7.53   0.0 0.00
1101 26.00 5856.083 4.294 -1.513  74.4 7.69  23.9 7.15
1102 26.00 5858.779 4.220 -2.156  41.4 7.63   0.0 0.00
1103 26.00 5859.578 4.548 -0.489 104.8 7.54  88.2 7.39
1104 26.00 5861.107 4.283 -2.327  30.4 7.65   9.7 7.50
1106 26.00 5881.279 4.607 -1.741  47.0 7.75   0.0 0.00
1107 26.00 5902.485 4.593 -1.783  39.3 7.63   0.0 0.00
1108 26.00 5905.689 4.652 -0.650  86.9 7.47  60.5 7.25
1109 26.00 5916.249 2.453 -2.882 107.3 7.53   0.0 0.00
1110 26.00 5927.786 4.652 -0.987  73.6 7.55  66.3 7.67
1111 26.00 5929.667 4.548 -1.140  67.7 7.47   0.0 0.00
1112 26.00 5934.653 3.929 -1.015 110.8 7.50  85.7 7.26
1113 26.00 5969.559 4.283 -2.732  20.7 7.82   0.0 0.00
1115 26.00 5984.814 4.733 -0.129 108.6 7.46  86.6 7.18
1116 26.00 5987.066 4.795 -0.307 107.3 7.69  84.5 7.39
1117 26.00 6003.010 3.882 -0.903 116.6 7.44  98.8 7.29
1118 26.00 6027.050 4.076 -1.065  97.9 7.45  73.7 7.28
1119 26.00 6034.033 4.312 -2.335  31.0 7.70  14.0 7.70
1120 26.00 6093.666 4.607 -1.297  60.0 7.54  44.9 7.61
1121 26.00 6094.364 4.652 -1.557  48.3 7.63   0.0 0.00
1122 26.00 6096.662 3.984 -1.758  72.3 7.51  54.0 7.59
1123 26.00 6105.152 4.548 -1.916  38.9 7.70  12.9 7.47
1124 26.00 6127.909 4.143 -1.352  88.5 7.61  73.3 7.62
1125 26.00 6165.361 4.143 -1.434  83.1 7.58  50.6 7.37
1126 26.00 6187.398 2.832 -4.094  28.9 7.72   0.0 0.00
1127 26.00 6187.987 3.943 -1.587  90.0 7.63  58.7 7.44
1128 26.00 6199.507 2.559 -4.283  26.4 7.54   0.0 0.00
1129 26.00 6213.429 2.223 -2.562 143.2 0.00  97.7 7.21
1130 26.00 6220.776 3.882 -2.322  51.4 7.57   0.0 0.00
1131 26.00 6221.670 0.859 -6.441  21.8 7.49   0.0 0.00
1132 26.00 6226.730 3.883 -2.055  66.5 7.57  37.4 7.53
1133 26.00 6229.225 2.845 -2.877  98.7 7.77  52.9 7.55
1134 26.00 6302.494 3.686 -1.163 128.8 0.00   0.0 0.00
1135 26.00 6330.838 4.733 -1.152  64.1 7.58   0.0 0.00
1136 26.00 6335.328 2.198 -2.349 167.2 0.00 123.0 0.00
1137 26.00 6367.111 4.795 -2.373   6.1 7.40   0.0 0.00
1138 26.00 6392.538 2.279 -3.939  66.0 7.55   0.0 0.00
1139 26.00 6436.411 4.186 -2.337  37.9 7.68   0.0 0.00
1140 26.00 6472.150 4.371 -3.140   4.2 7.53   0.0 0.00
1141 26.00 6494.980 2.404 -1.301 234.4 0.00   0.0 0.00
1142 26.00 6496.469 4.795 -0.483  97.2 7.60   0.0 0.00
1143 26.00 6591.325 4.593 -1.957  33.3 7.65   0.0 0.00
1144 26.00 6608.024 2.279 -3.952  69.8 7.60   0.0 0.00
1145 26.00 6627.540 4.548 -1.452  65.7 7.69  39.9 7.60
1146 26.00 6646.932 2.608 -3.931  54.8 7.72   0.0 0.00
1149 26.00 6703.568 2.759 -3.008  94.8 7.66  46.5 7.47
1150 26.00 6710.316 1.485 -4.813  78.5 7.64  16.6 7.41
1151 26.00 6712.441 4.988 -2.071  21.4 0.00   0.0 0.00
1152 26.00 6725.353 4.103 -2.178  49.4 7.61   0.0 0.00
1153 26.00 6726.661 4.607 -1.003  77.3 7.50  58.8 7.49
1154 26.00 6732.070 4.584 -2.111  26.7 7.65   0.0 0.00
1155 26.00 6733.151 4.638 -1.403  60.0 7.63  24.3 7.34
1156 26.00 6745.090 4.580 -2.065  30.3 7.68   0.0 0.00
1157 26.00 6745.955 4.076 -2.632  20.5 7.45   0.0 0.00
1158 26.00 6746.953 2.608 -4.337  24.9 7.58   0.0 0.00
1159 26.00 6783.264 2.559 -4.550  19.6 7.59   0.0 0.00
1160 26.00 6793.252 4.076 -2.366  40.2 0.00   0.0 0.00
1301 26.00 5855.091 4.607 -1.493  52.1 0.00   0.0 0.00
1302 26.00 6297.792 2.223 -2.761 168.3 0.00   0.0 0.00
2002 26.01 5325.553 3.221 -3.210  67.2 7.50  86.8 7.36
2003 26.01 5425.257 3.199 -3.221  68.6 7.51   0.0 0.00
2004 26.01 5427.826 6.724 -1.487   9.2 7.66   0.0 0.00
2005 26.01 5991.376 3.153 -3.540  64.6 7.68  86.8 7.57
2006 26.01 6084.111 3.199 -3.791  46.8 7.61  41.9 7.20
2007 26.01 6141.033 3.230 -4.872   9.9 7.67   0.0 0.00
2008 26.01 6149.258 3.889 -2.720  52.3 7.41  79.8 7.38
2010 26.01 6247.557 3.892 -2.336  84.1 7.67 114.3 7.51
2012 26.01 6446.410 6.222 -1.938   9.0 7.68   0.0 0.00
2013 26.01 6456.383 3.903 -2.142  91.6 7.62   0.0 0.00

